Indirect measurement of the carbon adatom migration barrier on graphene

Although surface diffusion is critical for many physical and chemical processes, including the epitaxial growth of crystals and heterogeneous catalysis, it is particularly challenging to directly study. Here, we estimate the carbon adatom migration barrier on freestanding monolayer graphene by quantifying its temperature-dependent electron knock-on damage. Due to the fast healing of vacancies by diffusing adatoms, the damage rate decreases with increasing temperature. By analyzing the observed damage rates at 300-1073 K using a model describing our finite scanning probe, we find a barrier of (0.33 \pm 0.03) eV.

==> supplemental_material_code/knockon.py <==
# Copyright 2022 Jani Kotakoski <jani.kotakoski@iki.fi>
# 
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
# 
# The above copyright notice and this permission notice shall be included in
# all copies or substantial portions of the Software.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

import numpy as np
from scipy.integrate import simps
from scipy.constants import physical_constants

h = physical_constants["Planck constant"][0]
eV = physical_constants["electron volt"][0]
k = physical_constants["Boltzmann constant"][0]
m0 = physical_constants["electron mass"][0]
c = physical_constants["speed of light in vacuum"][0]
alpha = physical_constants["fine-structure constant"][0]
u = physical_constants["atomic mass constant"][0]

hbar = 0.5*h/np.pi
c2 = c**2
m0eVc2 = m0/eV*c2 
per_c = 1/c
per_c2 = 1/c/c
eV2 = eV**2
per_sqrt_2pi = 1/np.sqrt(2*np.pi)
pi_eV2_per_hbar_per_c = np.pi*eV2/hbar*per_c

def calc_vrms(omega, dos, M, T):
    v = []

    M = M*u

    # ensure that we have an array of T values
    if isinstance(T, np.ndarray):
        Tarray = T
    else:
        Tarray = np.asarray([float(T)])

    for temp in Tarray:
        v.append(2 * hbar/(2*M) * simps(dos*(0.5 + (np.exp(hbar*omega/(k*temp)) - 1)**-1)*omega, omega))
    v = np.array(v)

    # return just the value, if just a value was given
    if isinstance(T, float) or isinstance(T, int):
        v = v[0]
    return v

def calc_beta(E):
    gamma = (E+m0eVc2)/(m0eVc2)
    beta = np.sqrt(1.0 - 1.0/gamma**2)
    return beta

def Gauss(per_sigma, two_sigma2, x, mu=0):
    return per_sigma*per_sqrt_2pi*np.exp(-(x-mu)**2/(two_sigma2))

def Emax(E, M, v):
    Eterm = E*(E + 2*m0eVc2)
    sqrt_Eterm = np.sqrt(Eterm)
    r = sqrt_Eterm*per_c + M*v
    t = np.sqrt((E + M*v**2/2.0)*(E + 2*m0eVc2 + 0.5*M*v**2))*per_c
    return (r + t)**2/(2*M)

def sigma(Z, beta, Em, Td):
    a1 = 4*np.pi*(Z*alpha*hbar/2.0/m0/c)**2
    a2 = (1 - beta**2)/beta**4
    a3 = (Em/Td - 1 - beta**2*np.log(Em/Td) + Z*pi_eV2_per_hbar_per_c*beta*(2*(Em/Td)**0.5 - np.log(Em/Td) - 2))
    return a1*a2*a3

def calc_cs(M, Z, Td, E, vrm):
    M = M*u/eV
    cs = {}

    # ensure that we have arrays of vrm and E values
    if isinstance(vrm, np.ndarray):
        vrm_array = vrm
    else:
        vrm_array = np.asarray([vrm])

    if isinstance(E, np.ndarray):
        E_array = E
    else:
        E_array = np.asarray([E])

    for Enow in E_array:
        cs[str(Enow)] = []
        for vnow in vrm_array:
            cs[str(Enow)].append(__cs_vrm(M, Z, Td, Enow, vnow))
        cs[str(Enow)] = np.array(cs[str(Enow)])

    # return objects based on the input
    if isinstance(E, np.ndarray):
        if isinstance(vrm, np.ndarray):
            return cs
        else:
            return np.asarray([a[0] for a in cs.values()])
    else:
        if isinstance(vrm, np.ndarray):
            return cs[str(E)]
        else:
            return cs[str(E)][0]

def __cs_vrm(M, Z, Td, E, vrm):
    v = np.linspace(-10*vrm, 10*vrm, num=10000)
    Em = Emax(E, M, v)
    per_vrm = 1.0/vrm
    two_vrm2 = 2*vrm**2
    beta = calc_beta(E)
    stot = Gauss(per_vrm, two_vrm2, v)*sigma(Z, beta, Em, Td)    
    stot[np.where(Em<Td)] = 0 # Heaviside
    return simps(stot, v)


==> supplemental_material_code/model_knockon_damage_healing.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Copyright 2022 Jani Kotakoski <jani.kotakoski@iki.fi> and Andreas Postl <andreas.postl@univie.ac.at> \n",
    "\n",
    "Permission is hereby granted, free of charge, to any person obtaining a copy\n",
    "of this software and associated documentation files (the \"Software\"), to deal\n",
    "in the Software without restriction, including without limitation the rights\n",
    "to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n",
    "copies of the Software, and to permit persons to whom the Software is\n",
    "furnished to do so, subject to the following conditions:\n",
    "\n",
    "The above copyright notice and this permission notice shall be included in\n",
    "all copies or substantial portions of the Software.\n",
    "\n",
    "THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, XPRESS OR\n",
    "IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,\n",
    "FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE\n",
    "AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER\n",
    "LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,\n",
    "OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE\n",
    "SOFTWARE.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h4>Preamble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Built-in and public packages\n",
    "import copy\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import csv\n",
    "import matplotlib.pyplot as plt\n",
    "from math import pi\n",
    "from lmfit import Model\n",
    "from periodictable import boron, nitrogen, carbon, elements\n",
    "from scipy.integrate import simps\n",
    "from scipy.constants import physical_constants\n",
    "from scipy import optimize as opt\n",
    "from scipy import linalg as scipylinalg\n",
    "\n",
    "# In-house packages\n",
    "from knockon import calc_vrms, calc_cs\n",
    "\n",
    "# General constants\n",
    "h = physical_constants[\"Planck constant\"][0]\n",
    "hbar = 0.5*h/pi\n",
    "eV = physical_constants[\"electron volt\"][0]\n",
    "u = physical_constants[\"atomic mass constant\"][0]\n",
    "k = physical_constants[\"Boltzmann constant in eV/K\"][0]\n",
    "\n",
    "# Material constants\n",
    "a_gra = 0.246 # [nm], lattice constant of graphene\n",
    "A_unit_cell = a_gra**2 * np.sqrt(3)/2 # [nm^2], area of a unit cell (= inner area of a hexagon)\n",
    "rho_A = 2/A_unit_cell # [1/nm^2], lattice atoms per unit area"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h4>Helper functions for the analysis and the uncertainty calculation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def relative_probe_intensity_vs_px(point_source=False, probe_shape_from_file=True, print_info=False):\n",
    "    \n",
    "    if point_source == False:\n",
    "        # Simulate 'scan' with a 2D Gaussian probe\n",
    "        N_px = 151 # Number of 'pixels' in x and y\n",
    "                  # Note that a pixel size close to the FWHM (expected: ~ 1.2 Angstroem) is sufficient\n",
    "        ax = np.linspace(-(N_px-1)*0.5, (N_px-1)*0.5, N_px)\n",
    "        xx,yy = np.meshgrid(ax, ax)\n",
    "\n",
    "        ### Probe FWHM = 1 Angstroem, FOV_1D is 1 nm\n",
    "        ### FWHM in pixels is FWHM/FOX_1D*Npx, and sigma ~ FWHM/2.355\n",
    "        FOV_1D = 10 # [A]\n",
    "        px_per_Angstroem = N_px/FOV_1D\n",
    "        FWHM_expected_px = 1.2*px_per_Angstroem # [pixels]\n",
    "        sigma_expected_px = FWHM_expected_px/2.355 # [pixels]\n",
    "        \n",
    "        if print_info == True:\n",
    "            print(\"Expecting a probe FWHM of\", FWHM_px/px_per_Angstroem, \"A\")\n",
    "            print(\"Using a pixel distance of\", 1/px_per_Angstroem, \"A\")\n",
    "    \n",
    "        probe_shape_from_file = True\n",
    "        if probe_shape_from_file == True:  \n",
    "            # ProbeInspector result\n",
    "            probe_shape_import = np.loadtxt(\"./table_data/stem_probe_shape.csv\", delimiter=\",\")\n",
    "            if print_info == True:\n",
    "                print(\"Imported probe shape\\n\", probe_shape_import)\n",
    "              \n",
    "            heights = probe_shape_import[:, 0] # relative heights\n",
    "            sigmas = probe_shape_import[:, 1] # [A]\n",
    "            sigmas *= px_per_Angstroem # [pixels]\n",
    "            \n",
    "            # 2D intensity profile, reconstructed\n",
    "            probe = np.zeros(xx.shape)\n",
    "            for height, sigma in zip(heights, sigmas):\n",
    "                probe += height*np.exp(-(np.square(xx)+np.square(yy))/np.square(sigma))\n",
    "        else:\n",
    "            # 2D intensity profile, expected\n",
    "            probe = np.exp(-0.5*(np.square(xx)+np.square(yy))/np.square(sigma_expected_px))\n",
    "        probe /= np.sum(probe) # normalization\n",
    "        \n",
    "        if print_info == True:\n",
    "            central_pixel = floor(N_px/2)\n",
    "            half_of_max_intensity = probe[central_pixel, central_pixel]/2\n",
    "            FWHM_px = np.searchsorted(probe[central_pixel, central_pixel::-1] \\\n",
    "                                      < half_of_max_intensity, 1)*2 # [pixels]\n",
    "            FWHM = FWHM_px/px_per_Angstroem # [A]\n",
    "            print(\"Reconstructed probe FWHM: \", FWHM, \"[A]\")\n",
    "            \n",
    "        probe_vs_px = probe.reshape((probe.size, )) # reshape probe to 1D\n",
    "    else:\n",
    "        probe_vs_px = np.array([1])\n",
    "        \n",
    "    return probe_vs_px\n",
    "    \n",
    "def scan_fraction(probe_vs_px):\n",
    "    # Function to limit the actual observation time to a fraction of t_frame\n",
    "    \n",
    "    # Pixels to scan until observation (for each possible vacancy position)\n",
    "    i = np.array([(int(0.5*probe_vs_px.size) + i)%int(probe_vs_px.size) for i in range(probe_vs_px.size)])+1\n",
    "    # fraction of scan (limits the time)\n",
    "    p = i/probe_vs_px.size\n",
    "    \n",
    "    return p\n",
    "\n",
    "def nu(c_ad, N_v=1.6):\n",
    "    # Number of steps necessary to reach a vacancy\n",
    "    # Precisely: The expectation value of the exponential distribution\n",
    "    \n",
    "    bonds_per_atom = 3/2\n",
    "    return - 1/N_v * np.log(1-c_ad/bonds_per_atom)\n",
    "\n",
    "def P_obs(E_m, c_ad_A, T_array, f0, probe_vs_px):\n",
    "    # Calculation of the probability to actually observe a vacancy from the expontential distribution\n",
    "    # P_obs = 1 - P_h, P_h ... Probability for healing\n",
    "    \n",
    "    try:\n",
    "        iter(T_array)\n",
    "    except:\n",
    "        T_array = np.array([T_array])\n",
    "    \n",
    "    t_frame = 0.5 # [s] typical frame time\n",
    "    P_obs = np.empty(T_array.shape)\n",
    "    for i, T in enumerate(T_array):\n",
    "        # Probability for actually meeting the vacancy from exponential distribution\n",
    "        exponent = -(t_frame*f0*np.exp(-E_m/(k*T))*nu(c_ad_A/rho_A, N_v=1.6))\n",
    "        exponent *= scan_fraction(probe_vs_px)\n",
    "        summands = np.exp(exponent)*probe_vs_px\n",
    "        P_obs[i] = np.sum(summands)\n",
    "\n",
    "    return P_obs\n",
    "    \n",
    "def sigma_obs_ko_barn(E_kin, T_array, E_m, c_ad_A, f0, probe_vs_px): # [b]\n",
    "    # E_kin in eV\n",
    "    # T in K\n",
    "    # E_m in eV\n",
    "    # c_ad in 1/nm^2\n",
    "    # f0 in Hz\n",
    "    \n",
    "    try:\n",
    "        iter(T_array)\n",
    "    except:\n",
    "        T_array = np.array([T_array])\n",
    "        \n",
    "    sigma_obs_ko = np.empty(T_array.shape)\n",
    "    for i, T in enumerate(T_array):\n",
    "        vrms = vrms_factor*calc_vrms(dos_gr[:,0], 0.5*dos_gr[:,1], carbon.mass, T)**0.5\n",
    "        sigma_obs_ko[i] = calc_cs(carbon.mass, carbon.number, Td, E_kin, vrms) \\\n",
    "                          *P_obs(E_m, c_ad_A, T, f0, probe_vs_px)\n",
    "    return sigma_obs_ko*1e28 # [b], \"observed\" knock-on damage cross section\n",
    "\n",
    "def calculate_curvature(x, y, x0):\n",
    "    # This function computes the local curvature of y=f(x) at x0.\n",
    "    # This corresponds to the matrix element of a 1x1 Hessian,\n",
    "    # which is the matrix containing the 2nd derivatives of the cost function w.r.t. the fit parameters.\n",
    "    # The variance-covariance matrix of fit parameters is given by pcov = s_sq * inv(1/2*H),\n",
    "    # where s_sq is the residual variance and inv(1/2*H) the inverse of the Hessian divided by two.\n",
    "    #\n",
    "    # x ... array-like, must contain equidistant values\n",
    "    \n",
    "    idx_x0 = np.argmin(np.abs(x - x0))\n",
    "    dx = x[1]-x[0]\n",
    "    dydx = np.gradient(y, dx)\n",
    "    dy2dx2 = np.gradient(dydx, dx)\n",
    "    \n",
    "    return dy2dx2[idx_x0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h4>Read phonon density of states (from former studies)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Supplementary Material attached to Susi et al., Nat Commun 7, 13040 (2016). DOI: 10.1038/ncomms13040\n",
    "dos_gr = np.loadtxt(\"./table_data/graphene_zdos_ncomms.dat\") # x in eV\n",
    "dos_gr[:,0] *= eV\n",
    "dos_gr[:,0] /= hbar\n",
    "dos_int = simps(dos_gr[:,1], dos_gr[:,0])\n",
    "dos_gr[:,1] /= (dos_int/2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h4>Read experimental data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "experiment = pd.read_csv(\"./table_data/table_knockon_cs_90kv.csv\",\n",
    "                         sep =',',\n",
    "                         header = 0,\n",
    "                         index_col = 0,\n",
    "                         quotechar = '\"',\n",
    "                         decimal = '.')\n",
    "\n",
    "# Fix data import of lists\n",
    "experiment[\"mean beam current [pA]\"] = [eval(i) for i in experiment[\"mean beam current [pA]\"]]\n",
    "experiment[\"total acquisition time [s]\"] = [eval(i) for i in experiment[\"total acquisition time [s]\"]]\n",
    "\n",
    "# Variable aliases\n",
    "mean_electron_flux = [i[0] for i in experiment[\"mean beam current [pA]\"]][0]*1e-12/eV # [electrons/s]\n",
    "Delta_mean_electron_flux = [i[1] for i in experiment[\"mean beam current [pA]\"]][1]*1e-12/eV # [electrons/s]\n",
    "\n",
    "# Display data\n",
    "display(experiment)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h4>Theoretical knock-on cross-section"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Td = 21.03 # [eV], new \"best fit\" value is Td = 21.03 +- 0.10\n",
    "vrms_factor = 1.05 # Relative to the result obtained from phonon-DOS\n",
    "Delta_Td, Delta_vrms_factor = 0.065, 0 # Manually adjusted value here;\n",
    "                                       # This makes up for omitting cov(Td, vrms) with a\n",
    "                                       # Pearson-Spearson correlation of 0.85 for cov(Td, vrms)\n",
    "\n",
    "## Cross section as a function of temperature, at 90 keV\n",
    "E_kin = 90e3 # [eV], Electron kinetic energy\n",
    "T_array = np.linspace(150, 1200, 250)\n",
    "\n",
    "# Calculate absolute root-mean-square velocity as a function of temperature\n",
    "vrms = vrms_factor*calc_vrms(dos_gr[:,0], 0.5*dos_gr[:,1], carbon.mass, T_array)**0.5\n",
    "vrms_minus, vrms_plus = vrms*(1-Delta_vrms_factor), vrms*(1+Delta_vrms_factor)\n",
    " \n",
    "# Calculate cross section values and uncertainties as a function of temperature\n",
    "sigma_theor_ko = calc_cs(carbon.mass, carbon.number, Td, E_kin, vrms)\n",
    "sigma_theor_ko_minus = calc_cs(carbon.mass, carbon.number, Td+Delta_Td, E_kin, vrms_minus)\n",
    "sigma_theor_ko_plus = calc_cs(carbon.mass, carbon.number, Td-Delta_Td, E_kin, vrms_plus)\n",
    "    \n",
    "# Cross section as a function of electron kinetic energy, at lab temperature\n",
    "T = 300 # [K], Lab room temperature\n",
    "E_kin_array = np.linspace(10e3, 105e3, 20)\n",
    "\n",
    "vrms = calc_vrms(dos_gr[:,0], 0.5*dos_gr[:,1], carbon.mass, T)**0.5\n",
    "sigma_theor_ko_E = calc_cs(carbon.mass, carbon.number, Td, E_kin_array, vrms)\n",
    "\n",
    "\n",
    "# Plots (for debug purposes only)\n",
    "debug = False\n",
    "if debug == True:\n",
    "    plt.figure()\n",
    "    plt.plot(T_array, sigma_theor_ko)\n",
    "    plt.xlabel(\"T [K]\")\n",
    "    plt.ylabel(\"cs [m^2]\")\n",
    "    plt.figure()\n",
    "    plt.xlabel(\"E [eV]\")\n",
    "    plt.ylabel(\"cs [m^2]\")\n",
    "    plt.plot(E_kin_array, sigma_theor_ko_E)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h4>Weightted NLLSQ (nonlinear least squares) fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def weighted_residual_variance(sigma_obs_ko_model, sigma_obs_ko_exp):\n",
    "    #weights = (1/Delta_sigma_obs_ko_exp)**2 # Weighting: Squared inverse uncertainty  \n",
    "    #weights = np.ones(len(Delta_sigma_obs_ko_exp)) # Flat weighting\n",
    "    weights = (sigma_obs_ko_exp/Delta_sigma_obs_ko_exp)**2 # Weighting: Squared relative uncertainties\n",
    "    out = 0\n",
    "    for i in range(len(sigma_obs_ko_model)):\n",
    "        out += (sigma_obs_ko_model[i]-sigma_obs_ko_exp[i])**2 * weights[i]\n",
    "    return out/(len(sigma_obs_ko_model)-2) # Two parameters (E_m, c_ad) lower the degrees of freedom by 2\n",
    "\n",
    "# Experimental data\n",
    "T_exp_valid = np.array(experiment[\"Temperature [K]\"])\n",
    "sigma_obs_ko_exp = np.array(experiment[\"sigma [mb]\"])\n",
    "Delta_sigma_obs_ko_exp = np.array(experiment[\"Delta_sigma (statistical) [mb]\"])\n",
    "\n",
    "# For optimization, edit values here\n",
    "f0 = 4e12 # [1/s]\n",
    "probe_vs_px = relative_probe_intensity_vs_px(point_source=False,\n",
    "                   probe_shape_from_file=True, print_info=False) # Flattened probe intensity array\n",
    "E_m_array = np.linspace(0.3, 0.35, 50) # [eV]\n",
    "c_ad_A_array = np.linspace(1.9e-6, 2.3e-6, 50) # [1/nm2]\n",
    "s_sq_array = np.empty((E_m_array.size, c_ad_A_array.size))\n",
    "\n",
    "# (A) Perform NLLSQ calculation for both E_m and c_ad_A\n",
    "for i, Enow in enumerate(E_m_array):\n",
    "    for j, cnow in enumerate(c_ad_A_array):\n",
    "        sigma_obs_ko_model = sigma_obs_ko_barn(90e3, T_exp_valid, Enow, cnow, f0, probe_vs_px)*1e3 # [mb]\n",
    "        s_sq_array[i, j] = weighted_residual_variance(sigma_obs_ko_model, sigma_obs_ko_exp)\n",
    "    \n",
    "# (B) Perform NLLSQ calculation for c_ad_A at E_m = 0.41 (the average DFT result) \n",
    "E_m_DFT = 0.41\n",
    "c_ad_A_DFT_array = np.linspace(15e-6, 25e-6, 50)\n",
    "s_sq_DFT_array = np.empty((c_ad_A_DFT_array.size, 1))\n",
    "for i, cnow in enumerate(c_ad_A_DFT_array):\n",
    "    sigma_obs_ko_model = sigma_obs_ko_barn(90e3, T_exp_valid, E_m_DFT, cnow, f0, probe_vs_px)*1e3 # [mb]\n",
    "    s_sq_DFT_array[i] = weighted_residual_variance(sigma_obs_ko_model, sigma_obs_ko_exp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Find NLLSQ values for (A), both E_m and c_ad_A\n",
    "ij_lsq = np.where(s_sq_array == np.min(s_sq_array))\n",
    "i_lsq = ij_lsq[0][0]\n",
    "j_lsq = ij_lsq[1][0]\n",
    "E_m_lsq = E_m_array[i_lsq]\n",
    "c_ad_A_lsq = c_ad_A_array[j_lsq]\n",
    "print(\"E_m (weighted LSQ solution, nonlinear regression):\", E_m_lsq, \"eV\")\n",
    "print(\"c_ad_A:\", c_ad_A_lsq, \"1/nm²\")\n",
    "print(\"1D-FOV (length) per adatom:\", np.sqrt(1/c_ad_A_lsq))\n",
    "\n",
    "# Uncertainty calculation\n",
    "sigma_obs_ko_model_lsq = sigma_obs_ko_barn(90e3, T_exp_valid, E_m_lsq, c_ad_A_lsq, f0, probe_vs_px)*1e3 # [mb]\n",
    "s_sq = weighted_residual_variance(sigma_obs_ko_model_lsq, sigma_obs_ko_exp) # residual variance at LSQ solution\n",
    "s_sq_control_value = s_sq_array[i_lsq, j_lsq] # control value for residual variance\n",
    "print(\"Residual/Error variance at LSQ solution:\", s_sq)\n",
    "print(\"Residual/Error variance (control value):\", s_sq_control_value)\n",
    "\n",
    "C = s_sq_array[:, j_lsq] # cost function of variations in E_m at constant c_ad_A\n",
    "H = calculate_curvature(E_m_array, C, E_m_lsq) # matrix element of the Hessian\n",
    "pcov = np.linalg.inv(1/2*np.array(H, ndmin=2))*s_sq # variance of the fit parameter\n",
    "Delta_E_m_lsq = np.sqrt(pcov)[0][0] # sqrt of variance = uncertainty estimate\n",
    "print(\"E_m error estimate:\", Delta_E_m_lsq)\n",
    "\n",
    "# Find adatom concentration value for (B), when E_m was fixated at the DFT result \n",
    "i_DFT_lsq = np.where(s_sq_DFT_array == np.min(s_sq_DFT_array))[0][0]\n",
    "c_ad_A_DFT_lsq = c_ad_A_DFT_array[i_DFT_lsq]\n",
    "print(\"--------------------------------\")\n",
    "print(\"Regarding the DFT-result for the barrier:\")\n",
    "print(\"c_ad_A_DFT:\", c_ad_A_DFT_lsq, \"1/nm²\")\n",
    "print(\"1D-FOV (length) per adatom:\", np.sqrt(1/c_ad_A_DFT_lsq))\n",
    "sigma_obs_ko_model_DFT_lsq = sigma_obs_ko_barn(90e3, T_exp_valid, E_m_DFT, c_ad_A_DFT_lsq, f0, probe_vs_px)*1e3 # [mb]\n",
    "s_sq_DFT = weighted_residual_variance(sigma_obs_ko_model_DFT_lsq, sigma_obs_ko_exp) # residual variance at DFT solution\n",
    "print(\"Residual/Error variance at DFT solution:\", s_sq_DFT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Visualization of the LSQ fit\n",
    "plt.figure(figsize=(10, 8))\n",
    "plt.imshow(s_sq_array, aspect=\"auto\", #vmin=2480, vmax=3700,\n",
    "           extent = (min(c_ad_A_array), max(c_ad_A_array), max(E_m_array), min(E_m_array)))\n",
    "plt.colorbar()\n",
    "plt.ylabel('$E_\\mathrm{m}$ [eV]')\n",
    "plt.xlabel('$c_\\mathrm{ad}^\\mathrm{A}$ [1/nm2]')\n",
    "plt.ticklabel_format(axis=\"x\", style=\"scientific\", scilimits=(0,0))\n",
    "plt.title(\"Weighted residual variance\")\n",
    "plt.grid()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h4>Re-evaluation of the model with fit parameters, DFT values, and DFT w/o finite probe"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "## Dependent variables: migration energy barrier, adatom concentration, attempt frequency\n",
    "# Sets of dependent variables; Values are obtained below/elsewhere (Fit below, DFT elsewhere)\n",
    "E_m_array_result = np.array([0.3265, 0.4100]) # [eV], migration energy barrier\n",
    "c_ad_A_array_result = np.array([1.973e-6, 2.031e-5]) # [1/nm^2], adatom concentration\n",
    "f0_array_result = 4e12*np.ones(c_ad_A_array_result.shape) # [Hz], attempt rate\n",
    "s_sq_array_result = np.array([s_sq, s_sq_DFT]) # weighted least-squares sums from fits (see above)\n",
    "\n",
    "## Calculation the numerical values of the extended healing model\n",
    "## for different pairs of migration energies and concentrations\n",
    "P_obs_dict = {}\n",
    "P_obs_plus_dict = {}\n",
    "P_obs_minus_dict = {}\n",
    "Delta_rel_c_ad_A_array_result = 0.45 * s_sq_array_result/s_sq_array_result[0] \n",
    "    # The relative concentration uncertainty for the adatom concentration in the NLLSQ fit was set to ~ 45 %,\n",
    "    # so that the numerical criterion Delta_relative_sigma_obs_ko(1073 K) = 20% is met. See also (**)\n",
    "\n",
    "# With the reconstructed finite probe\n",
    "for i, (E_m, c_ad_A, Delta_rel_c_ad_A, f0) in \\\n",
    "        enumerate(zip(E_m_array_result, c_ad_A_array_result, Delta_rel_c_ad_A_array_result, f0_array_result)):\n",
    "    \n",
    "    dict_key = str(E_m)+\" eV, \"+str(f0)+\" 1/s\"\n",
    "    P_obs_dict[dict_key] = np.empty(T_array.shape)\n",
    "    P_obs_plus_dict[dict_key] = np.empty(T_array.shape)\n",
    "    P_obs_minus_dict[dict_key] = np.empty(T_array.shape)\n",
    "    \n",
    "    P_obs_dict[dict_key] = P_obs(E_m, c_ad_A, T_array, f0, probe_vs_px)\n",
    "    P_obs_plus_dict[dict_key] = P_obs(E_m, c_ad_A*(1-Delta_rel_c_ad_A), T_array, f0, probe_vs_px)\n",
    "    P_obs_minus_dict[dict_key] = P_obs(E_m, c_ad_A*(1+Delta_rel_c_ad_A), T_array, f0, probe_vs_px)\n",
    "    \n",
    "# With a point-shaped probe\n",
    "point_probe = relative_probe_intensity_vs_px(point_source=True)\n",
    "for i, (E_m, c_ad_A, Delta_rel_c_A, f0) in \\\n",
    "        enumerate(zip(E_m_array_result, c_ad_A_array_result, Delta_rel_c_ad_A_array_result, f0_array_result)):\n",
    "\n",
    "    dict_key = str(E_m)+\" eV, \"+str(f0)+\" 1/s (w/o finite probe)\"    \n",
    "    P_obs_dict[dict_key] = np.empty(T_array.shape)\n",
    "    P_obs_plus_dict[dict_key] = np.empty(T_array.shape)\n",
    "    P_obs_minus_dict[dict_key] = np.empty(T_array.shape)\n",
    "    \n",
    "    P_obs_dict[dict_key] = P_obs(E_m, c_ad_A, T_array, f0, point_probe)\n",
    "    P_obs_plus_dict[dict_key] = P_obs(E_m, c_ad_A*(1-Delta_rel_c_ad_A), T_array, f0, point_probe)\n",
    "    P_obs_minus_dict[dict_key] = P_obs(E_m, c_ad_A*(1+Delta_rel_c_ad_A), T_array, f0, point_probe)\n",
    "    \n",
    "# (**) User feedback regarding the uncertainty of the adatom concentration\n",
    "idx_1073K = np.argmin(np.abs(T_array-1073.15))\n",
    "dict_key_lsq = list(P_obs_dict.keys())[0]\n",
    "\n",
    "Delta_rel_c_ad_A_posterior = \\\n",
    "    (P_obs_plus_dict[dict_key_lsq][idx_1073K] - P_obs_dict[dict_key_lsq][idx_1073K])\\\n",
    "    /P_obs_dict[dict_key_lsq][idx_1073K]\n",
    "print(\"Relative error of adatom concentration at 1073 K (= 800 C):\", Delta_rel_c_ad_A_posterior)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<h4>Figure with publication quality"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot style\n",
    "plt.rcParams.update({\n",
    "    \"figure.figsize\": (16, 12),\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"serif\",\n",
    "    \"axes.linewidth\": 3,\n",
    "    \"font.size\": 30,\n",
    "    \"lines.markeredgewidth\": 2,\n",
    "    \"lines.linewidth\": 3,\n",
    "    \"lines.markersize\": 5,\n",
    "    \"errorbar.capsize\": 5,\n",
    "    \"legend.framealpha\": 1,\n",
    "    #\"font.sans-serif\": [\"Helvetica\"]\n",
    "    })\n",
    "font = {'family': 'serif',\n",
    "        'weight': 'bold',\n",
    "        'size': 42,\n",
    "        }\n",
    "font_legend = copy.deepcopy(font)\n",
    "font_legend['size'] = 24\n",
    "\n",
    "# Pure knock-on model without vacancy healing\n",
    "fig = plt.figure()\n",
    "plt.plot(T_array, 1e31*sigma_theor_ko, 'g-', label = '$\\sigma_\\mathrm{ko}^\\mathrm{theor}$')\n",
    "plt.fill_between(T_array, 1e31*sigma_theor_ko_plus, 1e31*sigma_theor_ko_minus,\n",
    "                 facecolor='green', color='green', alpha=0.15)\n",
    "\n",
    "# Healing model\n",
    "alphas = [0.85, 0.85, 0.55, 0.55]\n",
    "colors = [(255/255,100/255,0), (90/255,0,150/255)]*2\n",
    "label_prepend = [\"(LSQ fit)\",\n",
    "                 \"(DFT)\",\n",
    "                 \"(LSQ fit) w/o finite probe\",\n",
    "                 \"(DFT) w/o finite probe\"]\n",
    "line_style = [\"-\", \"-\", \"--\", \"--\"]\n",
    "dict_keys = list(P_obs_dict.keys())\n",
    "#print(dict_keys)\n",
    "\n",
    "indices_to_plot = [0, 1, 3]\n",
    "\n",
    "for j in range(len(dict_keys)):        \n",
    "        i = 3-j\n",
    "        if i in indices_to_plot:\n",
    "            dict_key = dict_keys[i]\n",
    "        else:\n",
    "            continue\n",
    "               \n",
    "        label = \"$E_\\mathrm{m}$\" + f\" = {E_m_array_result[i%2]:.2f} eV\" + \" \" + label_prepend[i]\n",
    "        \n",
    "        plt.plot(T_array, 1e31*sigma_theor_ko*P_obs_dict[dict_key], \\\n",
    "                 line_style[i], color=colors[i], label=label, alpha=alphas[i])\n",
    "        \n",
    "        plt.fill_between(T_array, 1e31*sigma_theor_ko_plus*P_obs_plus_dict[dict_key], \\\n",
    "                                  1e31*sigma_theor_ko_minus*P_obs_minus_dict[dict_key], \\\n",
    "                         facecolor=colors[i], color=colors[i], alpha=.15)\n",
    "        \n",
    "# Experimental data\n",
    "LL = [True, True, True, True, True, True, True, True]\n",
    "xx = np.array(experiment[\"Temperature [K]\"])\n",
    "xx = xx[LL]\n",
    "yy = np.array(experiment[\"sigma [mb]\"])\n",
    "yy = yy[LL]\n",
    "xxerr = xx*.02 # 2 % uncertainty for the temperature value\n",
    "yyerr_upper = np.array(experiment[\"Delta_sigma (statistical) [mb]\"])\n",
    "yyerr_upper = yyerr_upper[LL]\n",
    "yyerr_lower = np.array(experiment[\"Delta_sigma (statistical) [mb]\"])\n",
    "yyerr_lower = yyerr_lower[LL]\n",
    "yyerr = [yyerr_upper, yyerr_lower]\n",
    "plt.errorbar(xx, yy, fmt='ro', xerr=xxerr, yerr=yyerr, label='experimental data')\n",
    "\n",
    "# Plot appearance\n",
    "ylim_up = 20\n",
    "plt.xlabel('$T$ [K]', fontdict=font)\n",
    "plt.ylabel(\"$\\sigma_\\mathrm{ko}$ [mb]\", fontdict=font)\n",
    "plt.xlim([200, 1200])\n",
    "plt.ylim([0, ylim_up])\n",
    "#plt.legend(prop=font_legend, loc='upper right')\n",
    "ax = plt.gca()\n",
    "ax.set_xticks(np.arange(200, 1201, 200))\n",
    "ax.set_xticks(np.arange(200, 1201, 50), minor=True)\n",
    "ax.set_yticks(np.arange(0, ylim_up*1.0000001, 5))\n",
    "ax.set_yticks(np.arange(0, ylim_up*1.0000001, 2.5), minor=True)\n",
    "ax.tick_params(axis=\"both\", length=16, width=3, direction=\"inout\")\n",
    "ax.grid(True, which='both')\n",
    "ax.grid(which=\"major\", alpha=0.6)\n",
    "ax.grid(which=\"minor\", alpha=0.3)\n",
    "ax.legend(bbox_to_anchor=(1, 1));\n",
    "\n",
    "#fig.savefig('plot_cross_section_full_model.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

